Digital Twin-assisted Reinforcement Learning for Resource-aware Microservice Offloading in Edge Computing

Collaborative edge computing (CEC) has emerged as a promising paradigm, enabling edge nodes to collaborate and execute microservices from end devices. Microservice offloading, a fundamentally important problem, decides when and where microservices are executed upon the arrival of services. However, the dynamic nature of the real-world CEC environment often leads to inefficient microservice offloading strategies, resulting in underutilized resources and network congestion. To address this challenge, we formulate an online joint microservice offloading and bandwidth allocation problem, JMOBA, to minimize the average completion time of services. In this paper, we introduce a novel microservice offloading algorithm, DTDRLMO, which leverages deep reinforcement learning (DRL) and digital twin technology. Specifically, we employ digital twin techniques to predict and adapt to changing edge node loads and network conditions of CEC in real-time. Furthermore, this approach enables the generation of an efficient offloading plan, selecting the most suitable edge node for each microservice. Simulation results on real-world and synthetic datasets demonstrate that DTDRLMO outperforms heuristic and learning-based methods in average service completion time.

==> Result/plot_bandwidth.py <==
# coding:utf-8

import numpy as np
import matplotlib
import matplotlib.pyplot as plt
if __name__ == '__main__':


    x1=[2,3,4,5]
    y2= [30713/75.0 , 30713/75.0, 30713/75.0, 30713/75.0]
    y3= [28649/75.0 ,18995/75.0 ,14695/75.0 , 9927/75.0 ]
    # y4= [29816/75.0 , 18526/75.0 , 17930/75.0  ,15516/75.0 ]
    y4= [29816/75.0 , 18526/75.0 , 13942/75.0, 12135/75.0 ]
    y5= [28559/75.0 ,15574/75.0 ,  11552/75.0, 7859/75.0 ]


    # plt.figure(figsize=(32,29))
    plt.figure(figsize=(35,32))
    plt.rc('font',family='Times New Roman')
    matplotlib.rcParams.update({'font.size': 100})
    width = 10
    l2=plt.plot(x1,y2,'g--',label='LE', linewidth=width)
    l3=plt.plot(x1,y3,'b--',label='Greedy', linewidth=width)
    l4=plt.plot(x1,y4,'b^-',label='DRL without DT', linewidth=width)
    l5=plt.plot(x1,y5,'ro-',label='DTDRLMO', linewidth=width)
    ax=plt.gca()
    ax.spines['bottom'].set_linewidth(width)
    ax.spines['left'].set_linewidth(width)
    ax.spines['right'].set_linewidth(width)
    ax.tick_params(axis='both', which='major', width=width, length=20, labelsize=80, color='black')


    plt.xlabel('c) Average Bandwidth of Edge Links')
    plt.ylabel('Average completion time (ms)')
    plt.xticks(x1)
    plt.legend(loc='upper right')
    plt.savefig('bandwidth.pdf', dpi=120, bbox_inches='tight')
    plt.show()

==> Result/plot_microservice.py <==
# coding:utf-8

import numpy as np
import matplotlib.pyplot as plt
import matplotlib
if __name__ == '__main__':


    x1=[25,50,75,100]
    # x2=[]

    y2= [2660/12.0, 16985/12.0, 29913/12.0, 98581/12.0]
    y3= [2259/12.0, 9164/12.0,15136/12.0, 44204/12.0]
    y4= [3213/12.0, 10467/12.0,  13504/12.0, 44704/12.0]
    y5= [2179/12.0, 5321/12.0,  9664/12.0, 33866/12.0]

    # x=np.arange(20,350)
    plt.figure(figsize=(35,32))
    plt.rc('font',family='Times New Roman')
    matplotlib.rcParams.update({'font.size': 100})
    width = 10
    l2=plt.plot(x1,y2,'g--',label='LE', linewidth=width)
    l3=plt.plot(x1,y3,'b--',label='Greedy', linewidth=width)
    l4=plt.plot(x1,y4,'b^-',label='DRL without DT', linewidth=width)
    l5=plt.plot(x1,y5,'ro-',label='DTDRLMO', linewidth=width)
    ax=plt.gca()
    ax.spines['bottom'].set_linewidth(width)
    ax.spines['left'].set_linewidth(width)
    ax.spines['right'].set_linewidth(width)
    ax.tick_params(axis='both', which='major', width=width, length=20, labelsize=80, color='black')

    y = np.arange(500,2000,500, dtype=int)
    plt.xticks(x1)
    # plt.yticks(y)
    # plt.plot(x1,y1,'ro-')
    # plt.plot(x1,y1,'ro-',x2,y2,'g+-',x3,y3,'b^-')
    # plt.title('Effect of changing number of tasks')
    plt.xlabel('b) Maximum number of microservices in a service')
    plt.ylabel('Average completion time (ms)')
    plt.legend()
    plt.savefig('microservice.pdf', dpi=120, bbox_inches='tight')
    plt.show()

==> Result/plot_service.py <==
# coding:utf-8

import numpy as np
import matplotlib.pyplot as plt
import matplotlib
if __name__ == '__main__':


    x1=[10,20,30,40]
    # x2=[]

    y2= [9328/10.0, 57600/20.0, 176952/30.0, 456529/40.0]
    y3= [7773/10.0,32148/20.0, 75123/30.0,172709/40.0]
    y4= [7213/10.0 , 24835/20.0,65242/30.0, 209431/40.0]
    y5= [6704/10.0, 16572/20.0,37283/30.0,75884/40.0]
    # (209431-75884)/209431 + (172709-75884)/172709

    # x=np.arange(20,350)
    # plt.figure(figsize=(32,29))
    plt.figure(figsize=(35,32))
    plt.rc('font',family='Times New Roman')
    matplotlib.rcParams.update({'font.size': 100})
    width = 10
    l2=plt.plot(x1,y2,'g--',label='LE', linewidth=width)
    l3=plt.plot(x1,y3,'b--',label='Greedy', linewidth=width)
    l4=plt.plot(x1,y4,'b^-',label='DRL without DT', linewidth=width)
    l5=plt.plot(x1,y5,'ro-',label='DTDRLTO', linewidth=width)
    ax=plt.gca()
    ax.spines['bottom'].set_linewidth(width)
    ax.spines['left'].set_linewidth(width)
    ax.spines['right'].set_linewidth(width)
    ax.tick_params(axis='both', which='major', width=width, length=20, labelsize=80, color='black')

    plt.xticks(x1)
    # plt.yticks(y)
    # plt.plot(x1,y1,'ro-')
    # plt.plot(x1,y1,'ro-',x2,y2,'g+-',x3,y3,'b^-')
    # plt.title('Effect of changing number of tasks')
    plt.xlabel('a) Number of services')
    plt.ylabel('Average completion time (ms)')
    plt.legend()
    plt.savefig('service.pdf', dpi=120, bbox_inches='tight')
    plt.show()
